Machine classification of quantum correlations for entanglement distribution networks

The paper suggest employing machine learning for resource-efficient classification of quantum correlations in entanglement distribution networks. Specifically, artificial neural networks (ANN) are utilized to classify quantum correlations based on collective measurements conducted in the geometry of entanglement swapping. ANNs are trained to categorize two-qubit quantum states into five mutually exclusive classes depending on the strength of quantum correlations exhibited by the states. The precision and recall of the ANN models are analyzed as functions of the quantum resources consumed, i.e. the number of collective measurements performed.

==> anc/hierarchy_library.py <==
#Import libraries
from qiskit import quantum_info
import numpy as np
from scipy.linalg import sqrtm
import pickle
from multiprocessing import Pool
import time
import pytorch_lightning as pl
import torch


#function and operators definitions
paulis_names = ["X","Y","Z"]

def generate_random_state(seed): #random state generation using Roik et al., PRApplied approach
    rho = np.zeros((4,4))
    np.random.seed(seed)
    rho[0,0] = np.random.rand()
    rho[1,1] = np.random.rand()*(1-np.trace(rho))
    rho[2,2] = np.random.rand()*(1-np.trace(rho))
    rho[3,3] = 1 - np.trace(rho)
    rho = quantum_info.DensityMatrix(rho)
    
    unitary = quantum_info.random_unitary((2,2), seed=seed+104070050)
    rho = rho.evolve(unitary)
    
    return rho


def calculate_negativity(rho): #calculate negativity
    rho_pt = rho.partial_transpose([0])
    eival, eivec = np.linalg.eig(rho_pt)
    min_eig = np.min(np.real(eival))
    min_eig = np.abs(min_eig) - min_eig
    return min_eig

def calculate_R(rho): #calculate R correlation matrix R = T' T
    
    T = np.zeros((3,3))
    for i in range(3):
        for j in range(3):
            T[i,j] = np.trace(rho.to_operator().dot(quantum_info.Pauli(paulis_names[i]+paulis_names[j])).to_matrix()).real
    R = np.matmul(np.transpose(T),T)
    return R

def calculate_steering(R): #calculate Costa-Angelo 3 measurement steering
    return np.sqrt(np.maximum(0,np.trace(R)-1)/2)    

def calculate_bell(R): #calculate Bell nonlocality
    w = np.linalg.eigvals(R)
    return np.maximum(0,np.sqrt(np.trace(R)-np.min(w))-1)/(np.sqrt(2)-1)
    
def calculate_fef(R): #calculate fully entangled fraction
    return np.maximum(0,np.trace(sqrtm(R))-1)/2
    
#classify a given density matrix as separable/entangled/steerable/nonlocal ~ return labels 0/1/2/3
def classify_analytically_hierarchy(rho): 
    R = calculate_R(rho)
    
    corr_names = ["negativity(rho)","fef(R)","steering(R)","bell(R)"]
    measures = {}
    
    for n in corr_names:
        m = eval(f"calculate_{n}")
        if m == 0: break
        measures[n] = m
        
    
    label = len(measures)
    
    R = [R[0,0], R[1,1], R[2,2], R[1,2], R[0,2], R[0,1]] #get a vector of length 6 from R matrix
    
    return label, R, measures


def classify_from_R(Rv): #label states using only the R VECTOR
    
    R = [[Rv[0], Rv[5], Rv[4]], [Rv[5], Rv[1], Rv[3]], [Rv[4], Rv[3], Rv[2]]]
    
    corr_names = ["fef(R)","steering(R)","bell(R)"]

    measures = {}
    
    for n in corr_names:
        m = eval(f"calculate_{n}")
        if m == 0: break
        measures[n] = m
    
    label = len(measures)+1
    return label
        
#define minimum basis states
P = []
P.append(np.eye(2))
P.append(quantum_info.Pauli("X").to_matrix())
P.append(quantum_info.Pauli("Y").to_matrix())
P.append(quantum_info.Pauli("Z").to_matrix()) #Pauli matrices

s = 1/np.sqrt(3)

Pauli2MinBaseMatrix = np.array([[1,s,s,s], [1,s,-s,-s], [1,-s,s,-s], [1,-s,-s,s]])/4
MinBase2PauliMatrix = np.linalg.inv(Pauli2MinBaseMatrix)
min_basis_projector = np.tensordot(Pauli2MinBaseMatrix,P,(1, 0))


#define singlet Bell state
Bell = np.array([[0, 0, 0, 0], [0, 1, -1, 0], [0, -1, 1, 0], [0, 0, 0, 0]])/2

#define all possible operators for collective measurements
operators_I = []
operators_Bell = []
    
for i in range(4):
    tmp = []
    tmp2 = []
    for j in range(4):
        if j < i:
            tmp.append(quantum_info.Operator(np.eye(1)))
            tmp2.append(quantum_info.Operator(np.eye(1)))
        else:
            tmp.append(quantum_info.Operator(np.kron(np.kron(min_basis_projector[i],np.eye(4)),min_basis_projector[j])))
            tmp2.append(quantum_info.Operator(np.kron(np.kron(min_basis_projector[i],Bell),min_basis_projector[j])))
    operators_I.append(tmp)
    operators_Bell.append(tmp2)



#generate density matrix of two copies
def generate_2rho(rho):
    rho2 = rho.copy().reverse_qargs()
    return rho.expand(rho2)
    
#calculate collective measurement collective_ij, where i,j index local projectors from minimum basis set
def calculate_collective(rho):
    rhoTwoCopies = generate_2rho(rho).to_operator()
    collective = []
    for i in range(4):
        for j in range(i,4):
            prob_I = np.trace(rhoTwoCopies.dot(operators_I[i][j]).to_matrix()).real
            prob_Bell = np.trace(rhoTwoCopies.dot(operators_Bell[i][j]).to_matrix()).real
            collective.append(prob_I - 4*prob_Bell)
            
    return collective
            

def generate_and_calculate_state(idx):
    random_state = generate_random_state(idx) #generate random state
    label_state, R, measures = classify_analytically_hierarchy(random_state) #calculate label
    purity_state = random_state.purity().real #calculate purity
    collectives = calculate_collective(random_state) #calculate collective measurements
    return [random_state, label_state, purity_state, collectives, R, measures]



############################################################# 

#DATAMODULE CLASS
class HierarchyDataModule(pl.LightningDataModule):
    def __init__(self, x_name = "collectives", y_name = "R",
                 z_name = "labels_true", data_path="random_statesALL_equipartite.pickle",
                 batch_size=512, features_used=[0], t_size = 0.4, v_size = 0.1):
        super().__init__()
        self.batch_size = batch_size

        with open(data_path,"rb") as f:
            raw_data = pickle.load(f)
                
            self.X = raw_data[x_name] #features
            self.y = raw_data[y_name] #predicted quantities
            self.z = raw_data[z_name] #additional quantity to be calculated from predicted
            
        #pick only selected features
        self.X = np.take(self.X,features_used,axis=1)

        self.y_name = y_name
        
        #shuffle
        N = self.y.shape[0]
        p = np.random.default_rng(seed=42).permutation(N)
        
        self.X = self.X[p]
        self.y = self.y[p]
        self.z = self.z[p]
        
        #split datasets
        t_end = int(np.floor(N*t_size))
        v_end = t_end + int(np.floor(N*v_size))
        
        self.X_train = self.X[0:t_end]
        self.y_train = self.y[0:t_end]
        self.z_train = self.z[0:t_end]
        
        self.X_val = self.X[t_end:v_end]
        self.y_val = self.y[t_end:v_end]
        self.z_val = self.z[t_end:v_end]

        self.X_test = self.X[v_end:-1]
        self.y_test = self.y[v_end:-1]
        self.z_test = self.z[v_end:-1]

    
    def setup(self, stage=None):
        #convert numpy arrays to lightning dataset
        y_type = torch.double
        if self.y_name == "labels_true":
            y_type = torch.LongTensor
        
        Xt = torch.from_numpy(self.X_train).type(torch.double)
        yt = torch.from_numpy(self.y_train).type(y_type)
        
        Xv = torch.from_numpy(self.X_val).type(torch.double)
        yv = torch.from_numpy(self.y_val).type(y_type)
        
        Xe = torch.from_numpy(self.X_test).type(torch.double)
        ye = torch.from_numpy(self.y_test).type(y_type)
    

        self.train_dataset = torch.utils.data.TensorDataset(Xt, yt)
        self.val_dataset = torch.utils.data.TensorDataset(Xv, yv)
        self.test_dataset = torch.utils.data.TensorDataset(Xe, ye)

    
    def train_dataloader(self):
        return torch.utils.data.DataLoader(self.train_dataset, batch_size=self.batch_size, num_workers=24, pin_memory=True)
    
    def val_dataloader(self):
        return torch.utils.data.DataLoader(self.val_dataset, batch_size=self.batch_size, num_workers=24, pin_memory=True)
    
    def predict_dataloader(self):
        return torch.utils.data.DataLoader(self.test_dataset, batch_size=self.batch_size, num_workers=24, pin_memory=True)
    
    def test_dataloader(self):
        return torch.utils.data.DataLoader(self.test_dataset, batch_size=self.batch_size, num_workers=24, pin_memory=True)




==> anc/predict_hierarchy_testing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f4c2fca6",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 1.16.0-unknown is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n",
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 1.1build1 is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n",
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 0.1.43ubuntu1 is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n",
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 2.0.5-build-libtorrent-rasterbar-qrM5vM-libtorrent-rasterbar-2.0.5-bindings-python is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n"
     ]
    }
   ],
   "source": [
    "#import libraries\n",
    "import logging\n",
    "logging.basicConfig(level=logging.ERROR)\n",
    "\n",
    "import predict_hierarchy_training as pr\n",
    "import hierarchy_library as hili\n",
    "from predict_hierarchy_training import ExperimentStructure\n",
    "\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from os import listdir\n",
    "from os.path import isfile, join\n",
    "\n",
    "import pickle\n",
    "import numpy as np\n",
    "import torch\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "235fa94e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found 3 experiment(s) in projections_01/.\n"
     ]
    }
   ],
   "source": [
    "####################################################\n",
    "#SET WORKING DIRECTORY TO ANALYZE EXPERIMENTS IN\n",
    "WORK_DIR = \"projections_01/\"\n",
    "####################################################\n",
    "\n",
    "raw_data = None\n",
    "\n",
    "#find all saved experiments\n",
    "e_files = [f for f in listdir(WORK_DIR) if isfile(join(WORK_DIR, f)) and f.find(\"experiment_\") == 0 and f.find(\".pickle\") > 0]\n",
    "print(f\"Found {len(e_files)} experiment(s) in {WORK_DIR}.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "164bea37",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loading experiment 1 (experiment_QEHOTUMX.pickle) ... DONE.\n",
      "Loading experiment 2 (experiment_RLMTTCDQ.pickle) ... DONE.\n",
      "Loading experiment 3 (experiment_FVVQZWEM.pickle) ... DONE.\n",
      "[35.83541, 35.831253, 35.821533]\n",
      "\n",
      "Best found experiment eID = QEHOTUMX, idx = 0: final validation accuracy = 35.835411071777344.\n",
      "\n",
      "{'BATCH_SIZE': 4096, 'EARLY_PATIENCE': 10, 'EPOCHS': 4096, 'FEATURES_USED': [4], 'LEARNING_RATE': 0.0001, 'NODES_HIDDEN1': 512, 'NODES_HIDDEN2': 512, 'WEIGHT_DECAY': 0.0, 'num_val_batches': 2481, 'num_train_batches': 9921, 'num_validation_batches': 2481}\n"
     ]
    }
   ],
   "source": [
    "#LOAD EXPERIMENTS\n",
    "\n",
    "def load_experiment(idx):\n",
    "    with open(f\"{WORK_DIR}/{e_files[idx]}\",\"rb\") as f:\n",
    "        e = pickle.load(f)\n",
    "    #get and compare final validation accuracies\n",
    "    #val_acc = torch.Tensor(e.acc_stats[\"val\"], device=\"cpu\")\n",
    "    #val_acc = np.array(val_acc)[2:]\n",
    "    #val_acc = np.average(val_acc.reshape(-1, e.hp[\"num_validation_batches\"]), axis=1)\n",
    "    #e.acc_stats[\"val\"] = val_acc\n",
    "    #e.data = hili.HierarchyDataModule(batch_size=e.hp[\"BATCH_SIZE\"],features_used=e.hp[\"FEATURES_USED\"],y_name=\"labels_true\")\n",
    "    return e\n",
    "   \n",
    "\n",
    "experiments = []\n",
    "for idx in range(len(e_files)):\n",
    "    print(f\"Loading experiment {idx+1} ({e_files[idx]}) ... \",end=\"\")\n",
    "    experiments.append(load_experiment(idx))\n",
    "    print(\"DONE.\")\n",
    "    \n",
    "#find best experiment\n",
    "final_acc = []\n",
    "for e in experiments:\n",
    "    final_acc.append(e.acc_stats[\"val\"][-1])\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "print(final_acc)\n",
    "best_experiment_idx = np.argmax(final_acc)\n",
    "best_experiment_eID = experiments[best_experiment_idx].eID\n",
    "\n",
    "print(f\"\\nBest found experiment eID = {best_experiment_eID}, idx = {best_experiment_idx}: final validation accuracy = {final_acc[best_experiment_idx]}.\")\n",
    "\n",
    "print(f\"\\n{experiments[best_experiment_idx].hp}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "7c56b3a4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\t35.832\n",
      "1\t35.829\n",
      "2\t35.828\n",
      "3\t35.829\n",
      "4\t35.829\n",
      "5\t35.830\n",
      "6\t35.829\n",
      "7\t35.829\n",
      "8\t35.828\n",
      "9\t35.831\n",
      "10\t35.830\n",
      "11\t35.831\n",
      "12\t35.831\n",
      "13\t35.830\n",
      "14\t35.831\n",
      "15\t35.831\n",
      "16\t35.831\n",
      "17\t35.830\n",
      "18\t35.831\n",
      "19\t35.830\n",
      "20\t35.831\n",
      "21\t35.831\n",
      "22\t35.831\n",
      "23\t35.831\n",
      "24\t35.833\n",
      "25\t35.832\n",
      "26\t35.833\n",
      "27\t35.833\n",
      "28\t35.833\n",
      "29\t35.834\n",
      "30\t35.834\n",
      "31\t35.833\n",
      "32\t35.833\n",
      "33\t35.833\n",
      "34\t35.833\n",
      "35\t35.834\n",
      "36\t35.834\n",
      "37\t35.834\n",
      "38\t35.834\n",
      "39\t35.834\n",
      "40\t35.833\n",
      "41\t35.834\n",
      "42\t35.833\n",
      "43\t35.834\n",
      "44\t35.834\n",
      "45\t35.835\n",
      "46\t35.834\n",
      "47\t35.836\n",
      "48\t35.835\n",
      "49\t35.834\n",
      "50\t35.835\n",
      "51\t35.835\n",
      "52\t35.835\n",
      "53\t35.834\n",
      "54\t35.835\n",
      "55\t35.834\n",
      "56\t35.835\n",
      "57\t35.835\n",
      "58\t35.836\n",
      "59\t35.835\n",
      "60\t35.836\n",
      "61\t35.836\n",
      "62\t35.836\n",
      "63\t35.836\n",
      "64\t35.836\n",
      "65\t35.836\n",
      "66\t35.836\n",
      "67\t35.835\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot validation experimentsmentscy\n",
    "s = sns.lineplot(experiments[best_experiment_idx].acc_stats[\"val\"])\n",
    "s = sns.lineplot(experiments[best_experiment_idx].acc_stats[\"train\"])\n",
    "\n",
    "plt.yscale('log')\n",
    "len(experiments[best_experiment_idx].acc_stats[\"val\"])\n",
    "for idx,acc in enumerate(experiments[best_experiment_idx].acc_stats[\"val\"]):\n",
    "    print(f\"{idx}\\t{acc:.3f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "92afb2d5",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:pytorch_lightning.utilities.rank_zero:GPU available: True (cuda), used: True\n",
      "INFO:pytorch_lightning.utilities.rank_zero:TPU available: False, using: 0 TPU cores\n",
      "INFO:pytorch_lightning.utilities.rank_zero:IPU available: False, using: 0 IPUs\n",
      "INFO:pytorch_lightning.utilities.rank_zero:HPU available: False, using: 0 HPUs\n",
      "INFO:pytorch_lightning.utilities.rank_zero:`Trainer(val_check_interval=1.0)` was configured so validation will run at the end of the training epoch..\n",
      "INFO:pytorch_lightning.accelerators.cuda:LOCAL_RANK: 0 - CUDA_VISIBLE_DEVICES: [0,1]\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b2c1795144dc4dcda15fa95cfcd1309f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Output()"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<pre style=\"white-space:pre;overflow-x:auto;line-height:normal;font-family:Menlo,'DejaVu Sans Mono',consolas,'Courier New',monospace\"></pre>\n"
      ],
      "text/plain": []
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<pre style=\"white-space:pre;overflow-x:auto;line-height:normal;font-family:Menlo,'DejaVu Sans Mono',consolas,'Courier New',monospace\">\n",
       "</pre>\n"
      ],
      "text/plain": [
       "\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#neural network test on selected experiment\n",
    "e = experiments[best_experiment_idx]\n",
    "e.model = pr.HierarchyClassification.load_from_checkpoint(f\"{WORK_DIR}/model_{best_experiment_eID}.ckpt\")\n",
    "\n",
    "e.trainer = pr.myTrainer(max_epochs=e.hp[\"EPOCHS\"],patience=e.hp[\"EARLY_PATIENCE\"])\n",
    "e.data = hili.HierarchyDataModule(data_path=\"/mnt/pole/karlos_bordel/machine_hierarchy_data/random_states10Mc_equipartite.pickle\",batch_size=e.hp[\"BATCH_SIZE\"],features_used=e.hp[\"FEATURES_USED\"], y_name=\"labels_true\", t_size=0, v_size=0)\n",
    "e.trainer.test(e.model,e.data)\n",
    "\n",
    "#print(e.model.test_cms)\n",
    "\n",
    "test_cms = [cm.numpy(force=True) for cm in e.model.test_cms[0:-1]]\n",
    "\n",
    "#array with all confusion matrices per batch\n",
    "####################################################\n",
    "test_cms = np.array(test_cms).astype(int)\n",
    "####################################################"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "e44311a0",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Diagonal: 1213978\n",
      "Offdiagonal: 2173414\n",
      "Offdiagonal/all: 64.161868481711 %\n",
      "Offdiagonal/all: 52.00204168870919 %\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#DISPLAY CONFUSION MATRICES\n",
    "labels = [\"sep.\",\"ent.\",\"FEF\",\"steer.\",\"Bell\"]\n",
    "s = sns.heatmap(np.sum(test_cms,axis=0), annot=True, fmt=\"d\", xticklabels=labels, yticklabels=labels)\n",
    "s.set(xlabel='predictions', ylabel='true labels')\n",
    "\n",
    "#print(np.sum(test_cms,axis=0))\n",
    "#print(np.mean(test_cms,axis=0))\n",
    "#print(np.std(test_cms,axis=0))\n",
    "\n",
    "cm = np.sum(test_cms, axis=0)\n",
    "od = np.sum(cm)\n",
    "dd = 0\n",
    "for i in range(5):\n",
    "    od -= cm[i,i]\n",
    "    dd += cm[i,i]\n",
    "\n",
    "#print(f\"Kontrola {np.sum(cm)-od-dd}\")\n",
    "    \n",
    "print(f\"Diagonal: {dd}\")\n",
    "print(f\"Offdiagonal: {od}\")\n",
    "print(f\"Offdiagonal/all: {100*od/np.sum(cm)} %\")\n",
    "print(f\"Offdiagonal/all: {100*(od-cm[0,1]-cm[1,0])/np.sum(cm)} %\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "38241a69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0.5, 15.0, 'predictions'), Text(33.0, 0.5, 'true labels')]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "s2 = sns.heatmap(100*np.sum(test_cms,axis=0)/np.sum(test_cms), annot=True, fmt=\".2f\", xticklabels=labels, yticklabels=labels)\n",
    "s2.set(xlabel='predictions', ylabel='true labels')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "d1308fc5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Precisions: [0.43261019 0.277883          nan 0.25343662 0.40675108]\n",
      "Recalls: [0.65979035 0.49115818 0.         0.08846868 0.55248436]\n",
      "F1: [0.52257761 0.35494721        nan 0.13115446 0.46854734]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_1724128/3165559095.py:2: RuntimeWarning: invalid value encountered in true_divide\n",
      "  precisions = diagonals/np.sum(cm,axis=0)\n"
     ]
    }
   ],
   "source": [
    "diagonals = np.sum(np.multiply(cm,np.eye(5)),axis=0)\n",
    "precisions = diagonals/np.sum(cm,axis=0)\n",
    "print(f\"Precisions: {precisions}\")\n",
    "\n",
    "recalls = diagonals/np.sum(cm,axis=1)\n",
    "print(f\"Recalls: {recalls}\")\n",
    "\n",
    "f1 = precisions*recalls/(precisions+recalls)*2\n",
    "print(f\"F1: {f1}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9e67bbf0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c055df9e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/predict_hierarchy_training.py <==
#import libraries
import numpy as np

import pickle

from sklearn.model_selection import ParameterGrid

import random

import string

from dataclasses import dataclass

import os

import torch
import torch.nn as nn
import torch.nn.functional as F
from torchmetrics.classification import MulticlassConfusionMatrix
import pytorch_lightning as pl
from pytorch_lightning.callbacks import RichProgressBar, ModelCheckpoint
from pytorch_lightning.callbacks.early_stopping import EarlyStopping

import hierarchy_library as hili


if __name__ == "__main__":
#############################################################
    WORK_DIR = "projections_01"
    os.system(f"mkdir {WORK_DIR}")
#############################################################
#TO BE USED TO TEST DEPENDENCE ON INPUT FEATURE VECTOR LENGTH
    START_CKPT = f"{WORK_DIR}/model_QEHOTUMX.ckpt"
    f= []
    f.append([4])
    #f.append([0,1,2,3,4,5,6,7,8,9])
    #f.append([0,1,2,3,4,5,6,8,9])
    #f = np.array(f)
    FEATURES_USED = f #diagonals: [0,4,7,9]
    # feature 0 ... P_1 * P_1
    # feature 1 ... P_1 * P_2
    # feature 2 ... P_1 * P_3
    # feature 3 ... P_1 * P_4
    # feature 4 ... P_2 * P_2
    # feature 5 ... P_2 * P_3
    # feature 6 ... P_2 * P_4
    # feature 7 ... P_3 * P_3
    # feature 8 ... P_3 * P_4
    # feature 9 ... P_4 * P_4, where P_i is local projector on i-th optimal basis state
    
    

    #model hyperparameters as lists of tested values
    hyperparams_grid = {"EPOCHS" : [4096],
        "BATCH_SIZE" : [4096*64],
        "LEARNING_RATE" : [0.0001],
        "NODES_HIDDEN1" : [512], #number of nodes in hidden layer 1
        "NODES_HIDDEN2" : [512], #number of nodes in hidden layer 2
        "EARLY_PATIENCE" : [10], 
        "FEATURES_USED" : FEATURES_USED, #features used
        "WEIGHT_DECAY" : [0.00000] #loss regularization L2
    }
    


#############################################################    

#MODEL CLASS
class HierarchyClassification(pl.LightningModule):
    def __init__(self, num_features, num_classes, n_hidden1, n_hidden2, lr, weight_decay=0):
        super().__init__()
        self.save_hyperparameters()
        
        self.layer_1 = nn.Linear(num_features, n_hidden1).double()
        self.layer_2 = nn.Linear(n_hidden1, n_hidden2).double()
        #self.layer_3 = nn.Linear(n_hidden2, n_hidden2).double()
        #self.layer_4 = nn.Linear(n_hidden2, n_hidden2).double()
        #self.layer_5 = nn.Linear(n_hidden2, n_hidden2).double()
        #self.layer_6 = nn.Linear(n_hidden2, n_hidden2).double()
        self.layer_out = nn.Linear(n_hidden2, num_classes).double()
        
        self.batchnorm_in = nn.BatchNorm1d(num_features).double()
        self.batchnorm1 = nn.BatchNorm1d(n_hidden1).double()
        self.batchnorm2 = nn.BatchNorm1d(n_hidden2).double()
        #self.batchnorm3 = nn.BatchNorm1d(n_hidden2).double()
        #self.batchnorm4 = nn.BatchNorm1d(n_hidden2).double()
        #self.batchnorm5 = nn.BatchNorm1d(n_hidden2).double()
        #self.batchnorm6 = nn.BatchNorm1d(n_hidden2).double()
        
        self.relu = nn.ReLU()
        self.softmax = nn.Softmax(dim=1)
        self.lr = lr
        self.weight_decay = weight_decay
              
        
        self.acc_stats = {
            "train": [],
            "val": []
        }

        self.loss_stats = {
            "train": [],
            "val": []
        }
        
        self.cm = MulticlassConfusionMatrix(num_classes=num_classes)
        
        self.test_cms = []
        
        self.tmp_loss = []
        self.tmp_acc = []
        
        self.tmp_val_acc = []
        self.tmp_val_loss = []
        
    def forward(self, x):
        x = self.batchnorm_in(x)
        x = self.layer_1(x)
        x = self.batchnorm1(x)
        x = self.relu(x)
        x = self.layer_2(x)
        x = self.batchnorm2(x)
        x = self.relu(x)
        #x = self.layer_3(x)
        #x = self.batchnorm3(x)
        #x = self.relu(x)
        #x = self.layer_4(x)
        #x = self.batchnorm4(x)
        #x = self.relu(x)
        #x = self.layer_5(x)
        #x = self.batchnorm5(x)
        #x = self.relu(x)
        #x = self.layer_6(x)
        #x = self.batchnorm6(x)
        #x = self.relu(x)
        x = self.layer_out(x)
        #x = self.softmax(x)
        return x

    def _custom_step(self, batch, batch_idx):
        x, y = batch
        logits = self.forward(x)
        loss = F.cross_entropy(logits, y)
        acc = self.multi_acc(logits,y)
        return loss, acc
    
    def training_step(self, batch, batch_idx):
        if batch_idx == 0 and len(self.tmp_loss) > 0:
            self.loss_stats["train"].append(torch.mean(torch.Tensor(self.tmp_loss)))
            self.tmp_loss = []
            self.acc_stats["train"].append(torch.mean(torch.Tensor(self.tmp_acc)))
            self.tmp_acc = []
            
        loss, acc = self._custom_step(batch, batch_idx)
        self.log_dict({"train loss": loss, "train acc": acc},on_step=False, on_epoch=True, prog_bar=True)
        self.tmp_loss.append(loss)
        self.tmp_acc.append(acc)
        return loss
    
    def validation_step(self, batch, batch_idx):
        loss, acc = self._custom_step(batch, batch_idx)
        self.log_dict({"val loss": loss, "val acc": acc},on_step=False, on_epoch=True, prog_bar=True, sync_dist=True)
        self.loss_stats["val"].append(loss)
        self.acc_stats["val"].append(acc)
        self.tmp_val_acc.append(acc)
        self.tmp_val_loss.append(loss)
        return loss
    
    def test_step(self, batch, batch_idx):
        x, y = batch
        logits = self.forward(x)
        _, y_pred_tags = torch.max(logits, dim = 1)
        curr_cm = self.cm(preds=y_pred_tags,target=y)
        self.test_cms.append(curr_cm)
    
    def predict_step(self, batch, batch_idx):
        x, y = batch
        return torch.argmax(self.forward(x),dim=1)
    
    #define accuracy function
    def multi_acc(self, logits, y_test):
        _, y_pred_tags = torch.max(logits, dim = 1)    
    
        correct_pred = (y_pred_tags == y_test).float()
        acc = correct_pred.sum() / len(correct_pred)
    
        acc = acc * 100
        return acc
        
    
    def configure_optimizers(self):
        return torch.optim.Adam(self.parameters(), lr=self.lr, weight_decay=self.weight_decay)
    
    def on_validation_epoch_end(self):
        acc = torch.stack(self.tmp_val_acc).mean() 
        loss = torch.stack(self.tmp_val_loss).mean()
        self.tmp_val_acc = []
        self.tmp_val_loss = []
        print(f"val_loss: {loss}, val_acc: {acc}\n")


    
#MY TRAINER CLASS
class myTrainer(pl.Trainer):
    def __init__(self,max_epochs,patience,eID=None):
        early_stop_callback = EarlyStopping(monitor="val loss",
                                            min_delta=0.00000,
                                            patience=patience,
                                            verbose=True, mode="min")
        
        checkpoint_callback = ModelCheckpoint(
            save_on_train_epoch_end=True,
            #every_n_epochs=1,
            dirpath='tmp/',
            filename=f"model_{eID}"+"-{epoch:02d}-{val_acc:.2f}")
        
        super().__init__(accelerator="gpu",
                         #profiler="simple",
                         devices=[1],
                         max_epochs=max_epochs,
                         fast_dev_run=False,
                         enable_progress_bar=True,
                         callbacks=[RichProgressBar(refresh_rate=10),early_stop_callback,checkpoint_callback],
                         enable_checkpointing=True, logger=False,
                         val_check_interval=1.0)
    
#Define entanglement witnesses
@dataclass
class ExperimentStructure:
    hp: dict
    model: HierarchyClassification
    trainer: pl.Trainer
    acc_stats: dict
    loss_stats: dict
    eID: str
    data: hili.HierarchyDataModule
    

if __name__ == "__main__":
    
    #implement grid search, prepare experiments
    experiments = []
    for hp in ParameterGrid(hyperparams_grid):
        
        NUM_FEATURES = len(hp["FEATURES_USED"]) #length of feature vector
        eID = "".join(random.choices(string.ascii_uppercase, k=8))
        
        data = hili.HierarchyDataModule(batch_size=hp["BATCH_SIZE"],
                                        features_used=hp["FEATURES_USED"],
                                        t_size=0.8, v_size=0.2,y_name="labels_true",
                                        )
        
        model = HierarchyClassification(num_features=NUM_FEATURES,
                                        num_classes=5,
                                        n_hidden1=hp["NODES_HIDDEN1"],
                                        n_hidden2=hp["NODES_HIDDEN1"],
                                        lr=hp["LEARNING_RATE"],weight_decay=hp["WEIGHT_DECAY"])
        
        if START_CKPT != None:
            model = HierarchyClassification.load_from_checkpoint(START_CKPT)
        
        
        trainer = myTrainer(max_epochs=hp["EPOCHS"],patience=hp["EARLY_PATIENCE"],eID=eID)
        
        #autofind learning rate
        tuner = pl.tuner.Tuner(trainer)

        #lr_find_results = tuner.lr_find(model,
        #                        datamodule=data,
        #                        min_lr=0.0005,
        #                        max_lr=0.005,
        #                        early_stop_threshold=None)
        
        #model.lr = lr_find_results.suggestion()
        model.lr = hp["LEARNING_RATE"]
        hp["LEARNING_RATE"] = model.lr
        
        
        e = ExperimentStructure(hp, model, trainer, [], [], eID, data)
        experiments.append(e)


    #train models
    for e in experiments:
        e.trainer.fit(e.model,e.data)
        e.hp["num_val_batches"] = e.trainer.num_val_batches[0]
        e.hp["num_train_batches"] = e.trainer.num_training_batches
        
        
        e.loss_stats = {}
        e.acc_stats = {}
        for s in ["val","train"]:
            e.loss_stats[s] = torch.Tensor(e.model.loss_stats[s], device="cpu")
            e.acc_stats[s] = torch.Tensor(e.model.acc_stats[s], device="cpu")
            if s == "val":
                e.loss_stats[s] = np.array(e.loss_stats[s])[2:]
                e.loss_stats[s] = np.average(e.loss_stats[s].reshape(-1, e.hp[f"num_{s}_batches"]), axis=1)
                
                e.acc_stats[s] = np.array(e.acc_stats[s])[2:]
                e.acc_stats[s] = np.average(e.acc_stats[s].reshape(-1, e.hp[f"num_{s}_batches"]), axis=1)
                
                
            else:
                xx = e.trainer.logged_metrics["train loss"].clone().detach()
                e.loss_stats[s] = torch.cat((e.loss_stats["train"],xx.reshape(1)))
                e.loss_stats[s] = np.array(e.loss_stats[s])
                
                xx = e.trainer.logged_metrics["train acc"].clone().detach()
                e.acc_stats[s] = torch.cat((e.acc_stats["train"],xx.reshape(1)))
                e.acc_stats[s] = np.array(e.acc_stats[s])
        
        
        e.trainer.save_checkpoint(f"{WORK_DIR}/model_{e.eID}.ckpt")
        e.hp["num_validation_batches"] = e.trainer.num_val_batches[0]
        e.hp["start_from_checkpoint"] = START_CKPT
        
        #do not save these
        e.data = None
        e.trainer = None
        e.model = None
        
        with open(f"{WORK_DIR}/experiment_{e.eID}.pickle","wb") as f:
            pickle.dump(e,f)
        


==> anc/prepare_equipartite_dataset.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8a85ee9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#load libraries\n",
    "import pickle\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3c7f9d07",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found 10000000 states.\n",
      "Found 678988 steerable local states.\n",
      "Random states in the equipartite set: 3394940\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#load generated states\n",
    "BASENAME = \"random_states10Mt\"\n",
    "with open(f\"{BASENAME}.pickle\",\"rb\") as f:\n",
    "    data = pickle.load(f)\n",
    "\n",
    "for k, v in data.items():\n",
    "    globals()[k] = v\n",
    "#random_states ... density matrices\n",
    "#labels_true ... analytically classified states 0...separable, 1...entangled, 2...steerable, 3...nonlocal\n",
    "#purities ... state purities\n",
    "#collectives ... vector of collective measurements\n",
    "N = len(labels_true)\n",
    "print(f\"Found {N} states.\")\n",
    "\n",
    "#create equipartite sets of classes\n",
    "NS = np.count_nonzero(labels_true == 3)\n",
    "print(f\"Found {NS} steerable local states.\")\n",
    "\n",
    "\n",
    "collectivesE = []\n",
    "RE = []\n",
    "labels_trueE = []\n",
    "for l in range(5):\n",
    "    tmp_coll = [collectives[i] for i in range(N) if labels_true[i] == l]\n",
    "    tmp_coll = np.array(tmp_coll[0:NS])\n",
    "    \n",
    "    tmp_R = [R[i] for i in range(N) if labels_true[i] == l]\n",
    "    tmp_R = np.array(tmp_R[0:NS])\n",
    "    \n",
    "    tmp_labels = np.ones(NS)*l\n",
    "    \n",
    "    if l == 0:\n",
    "        collectivesE = tmp_coll\n",
    "        RE = tmp_R\n",
    "        labels_trueE = tmp_labels\n",
    "    else:\n",
    "        collectivesE = np.row_stack((collectivesE,tmp_coll))\n",
    "        RE = np.row_stack((RE,tmp_R))\n",
    "        labels_trueE = np.vstack((labels_trueE,tmp_labels))\n",
    "\n",
    "labels_trueE = labels_trueE.flatten()\n",
    "\n",
    "print(f\"Random states in the equipartite set: {len(labels_trueE)}\")\n",
    "plt.hist(labels_trueE)\n",
    "\n",
    "\n",
    "#save generated states\n",
    "data = {\n",
    "    \"collectives\" : collectivesE,\n",
    "    \"labels_true\" : labels_trueE,\n",
    "    \"R\" : RE\n",
    "}\n",
    "with open(f\"{BASENAME}_equipartite.pickle\",\"wb\") as f:\n",
    "    pickle.dump(data,f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "3e114b9b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Basefile loaded.\n",
      "Basefile 50Mb loaded.\n",
      "Basefile 10M loaded.\n",
      "Basefile 10Mb loaded.\n",
      "Basefile 10Mc loaded.\n",
      "Basefile 10Md loaded.\n",
      "Basefile 10Me loaded.\n",
      "(50793005, 6)\n",
      "Saved.\n"
     ]
    }
   ],
   "source": [
    "#merge datasets\n",
    "with open(\"random_states50M_equipartite.pickle\",\"rb\") as f:\n",
    "    data = pickle.load(f)\n",
    "    print(\"Basefile loaded.\")\n",
    "    c = data[\"collectives\"]\n",
    "    l = data[\"labels_true\"]\n",
    "    r = data[\"R\"]\n",
    "    \n",
    "\n",
    "FILES = [\"50Mb\",\"10M\",\"10Mb\",\"10Mc\",\"10Md\",\"10Me\"]    \n",
    "#FILES = [\"1Mb\"]\n",
    "for FF in FILES:\n",
    "    with open(f\"random_states{FF}_equipartite.pickle\",\"rb\") as f:\n",
    "        data = pickle.load(f)\n",
    "        print(f\"Basefile {FF} loaded.\")\n",
    "        cT = data[\"collectives\"]\n",
    "        lT = data[\"labels_true\"]\n",
    "        rT = data[\"R\"]\n",
    "        \n",
    "        c = np.row_stack((c,cT))\n",
    "        l = np.append(l,lT)\n",
    "        r = np.row_stack((r,rT))\n",
    "        \n",
    "\n",
    "data = {\n",
    "    \"collectives\" : c,\n",
    "    \"labels_true\" : l,\n",
    "    \"R\" : r\n",
    "}\n",
    "print(data[\"R\"].shape)\n",
    "with open(\"random_statesALL_equipartite.pickle\",\"wb\") as f:\n",
    "    pickle.dump(data,f)\n",
    "    print(\"Saved.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43ca1319",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/prepare_input_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "805344af",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 1.16.0-unknown is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n",
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 1.1build1 is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n",
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 0.1.43ubuntu1 is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n",
      "/usr/lib/python3/dist-packages/pkg_resources/__init__.py:116: PkgResourcesDeprecationWarning: 2.0.5-build-libtorrent-rasterbar-qrM5vM-libtorrent-rasterbar-2.0.5-bindings-python is an invalid version and will not be supported in a future release\n",
      "  warnings.warn(\n"
     ]
    }
   ],
   "source": [
    "#Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import hierarchy_library as hili\n",
    "\n",
    "from qiskit import quantum_info\n",
    "import numpy as np\n",
    "from scipy.linalg import sqrtm\n",
    "import pickle\n",
    "from multiprocessing import Pool\n",
    "import time\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b861900d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "83743879\n",
      "Generating state 9256605 of 10000000 (92.57%)\r"
     ]
    }
   ],
   "source": [
    "#generate random states\n",
    "N = 10000000\n",
    "p = Pool(24)\n",
    "\n",
    "globalseed = np.random.randint(97956999)\n",
    "print(globalseed)\n",
    "\n",
    "results = p.map_async(hili.generate_and_calculate_state, range(globalseed+547,globalseed+N+547), chunksize=1)\n",
    "while True:\n",
    "    completed = N - results._number_left\n",
    "    print(f\"Generating state {completed} of {N} ({(completed/N*100):.2f}%)\",end=\"\\r\")\n",
    "    if results.ready(): break\n",
    "    time.sleep(1)\n",
    "    \n",
    "results = results.get()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73b2f182",
   "metadata": {},
   "outputs": [],
   "source": [
    "random_states,labels_true,purities,collectives,R,measures = zip(*results)\n",
    "\n",
    "#inspect generated states\n",
    "#plt.hist(labels_true,5)\n",
    "#plt.hist(purities)\n",
    "\n",
    "\n",
    "#save generated states\n",
    "data = {\n",
    "    #\"random_states\" : random_states,\n",
    "    \"labels_true\" : np.array(labels_true),\n",
    "    #\"purities\" : purities,s\n",
    "    \"collectives\" : np.array(collectives),\n",
    "    \"R\": np.array(R)\n",
    "}\n",
    "\n",
    "with open(\"random_states10Mt.pickle\",\"wb\") as f:\n",
    "    pickle.dump(data,f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c362ec6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "##### CHECKING MATH ################\n",
    "p = 0.33\n",
    "Werner = p*hili.Bell + (1-p)*np.eye(4)/4\n",
    "rho = quantum_info.DensityMatrix(Werner)\n",
    "\n",
    "#rho = generate_random_state(123)\n",
    "#rho = quantum_info.DensityMatrix(np.array([[1,1,0,0], [1,1,0,0], [0,0,0,0], [0,0,0,0]])/2)\n",
    "\n",
    "print(hili.classify_analytically_hierarchy(rho))\n",
    "R = hili.classify_analytically_hierarchy(rho)[1]\n",
    "cv = hili.calculate_collective(rho)\n",
    "\n",
    "cm = np.array([[cv[0], cv[1], cv[2], cv[3]], [cv[1], cv[4], cv[5], cv[6]], [cv[2], cv[5], cv[7], cv[8]], [cv[3], cv[6], cv[8], cv[9]]])\n",
    "\n",
    "tmp = np.tensordot(hili.MinBase2PauliMatrix, cm, (1,1))\n",
    "RfromMinBasis = np.tensordot(tmp, hili.MinBase2PauliMatrix, (1,1))\n",
    "\n",
    "\n",
    "print(RfromMinBasis)\n",
    "print(R)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "420b5291",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"random_states1Mc.pickle\",\"rb\") as f:\n",
    "    dataA = pickle.load(f)\n",
    "\n",
    "with open(\"random_states10M_equipartite.pickle\",\"rb\") as f:\n",
    "    dataB = pickle.load(f)\n",
    "\n",
    "#from sklearn.metrics import confusion_matrix\n",
    "#cm = confusion_matrix(dataA[\"labels_true\"],dataB[\"labels_true\"])\n",
    "\n",
    "#print(cm)\n",
    "\n",
    "\n",
    "found = 0\n",
    "for f in dataA[\"collectives\"]:\n",
    "    if f in dataB[\"collectives\"]: found +=1\n",
    "\n",
    "print(found)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "242f066d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/results.txt <==
-------------------------------------------------
10
R [%] = [84.22, 86.15, 98.74, 99.50, 99.51]
dR[%] = [ 0.16,  0.13,  0.06,  0.02,  0.04]
P [%] = [86.42, 83.70, 99.25, 99.27, 99.61]
dP[%] = [ 0.14,  0.15,  0.04,  0.04,  0.02]
F [%] = [85.31, 84.91, 99.00, 99.39, 99.56]
dF[%] = [ 0.11,  0.10,  0.04,  0.02,  0.02]
acc[%]= , 93.62,  +- 0.24
-------------------------------------------------
09
R [%] = [83.08, 82.61, 93.69, 98.02, 98.47]
dR[%] = [ 0.17,  0.15,  0.09,  0.05,  0.06]
P [%] = [85.66, 79.34, 95.50, 97.11, 98.62]
dP[%] = [ 0.14,  0.16,  0.10,  0.08,  0.05]
F [%] = [84.35, 80.94, 94.59, 97.56, 98.54]
dF[%] = [ 0.11,  0.11,  0.07,  0.05,  0.04]
acc[%]= , 91.17,  +- 0.25
-------------------------------------------------
08
R [%] = [80.40, 79.88, 87.37, 96.21, 96.42]
dR[%] = [ 0.18,  0.15,  0.14,  0.07,  0.08]
P [%] = [85.74, 74.35, 90.33, 92.92, 97.85]
dP[%] = [ 0.13,  0.16,  0.14,  0.12,  0.04]
F [%] = [82.98, 77.01, 88.83, 94.54, 97.13]
dF[%] = [ 0.11,  0.11,  0.10,  0.07,  0.04]
acc[%]= , 88.05,  +- 0.23
-------------------------------------------------
07
R [%] = [76.01, 77.12, 79.69, 93.53, 93.91]
dR[%] = [ 0.18,  0.20,  0.18,  0.09,  0.11]
P [%] = [84.89, 67.66, 84.63, 88.65, 96.99]
dP[%] = [ 0.20,  0.15,  0.17,  0.15,  0.08]
F [%] = [80.20, 72.08, 82.09, 91.03, 95.42]
dF[%] = [ 0.14,  0.12,  0.12,  0.09,  0.07]
acc[%]= , 84.05,  +- 0.23
-------------------------------------------------
06
R [%] = [73.77, 72.30, 74.30, 91.09, 92.17]
dR[%] = [ 0.19,  0.18,  0.20,  0.11,  0.11]
P [%] = [81.33, 62.98, 79.69, 86.06, 96.57]
dP[%] = [ 0.19,  0.16,  0.17,  0.14,  0.08]
F [%] = [77.37, 67.32, 76.90, 88.51, 94.32]
dF[%] = [ 0.13,  0.12,  0.13,  0.09,  0.07]
acc[%]= , 80.72,  +- 0.22
-------------------------------------------------
05
R [%] = [69.79, 63.90, 62.64, 84.37, 87.54]
dR[%] = [ 0.20,  0.16,  0.23,  0.16,  0.13]
P [%] = [79.19, 56.73, 67.46, 75.44, 92.60]
dP[%] = [ 0.18,  0.18,  0.20,  0.16,  0.14]
F [%] = [74.19, 60.10, 64.96, 79.66, 90.00]
dF[%] = [ 0.14,  0.12,  0.15,  0.11,  0.09]
acc[%]= , 73.65,  +- 0.20
-------------------------------------------------
04
R [%] = [69.64, 56.28, 52.36, 75.95, 77.65]
dR[%] = [ 0.19,  0.17,  0.18,  0.19,  0.17]
P [%] = [73.63, 51.74, 57.65, 64.30, 88.52]
dP[%] = [ 0.17,  0.18,  0.19,  0.16,  0.21]
F [%] = [71.58, 53.91, 54.88, 69.64, 82.73]
dF[%] = [ 0.13,  0.12,  0.13,  0.12,  0.13]
acc[%]= , 66.37,  +- 0.17
-------------------------------------------------
03
R [%] = [68.68, 41.50, 45.87, 68.32, 68.69]
dR[%] = [ 0.22,  0.20,  0.18,  0.19,  0.20]
P [%] = [66.41, 48.38, 45.89, 54.02, 81.39]
dP[%] = [ 0.22,  0.25,  0.14,  0.16,  0.20]
F [%] = [67.53, 44.67, 45.88, 60.33, 74.50]
dF[%] = [ 0.15,  0.16,  0.11,  0.12,  0.15]
acc[%]= , 58.61,  +- 0.17
-------------------------------------------------
02
R [%] = [65.51, 42.84, 37.21, 37.47, 42.23]
dR[%] = [ 0.20,  0.20,  0.24,  0.26,  0.22]
P [%] = [52.40, 37.27, 33.24, 42.88, 69.56]
dP[%] = [ 0.21,  0.18,  0.22,  0.30,  0.24]
F [%] = [58.23, 39.86, 35.11, 39.99, 52.56]
dF[%] = [ 0.15,  0.14,  0.16,  0.20,  0.18]
acc[%]= , 45.05,  +- 0.18
-------------------------------------------------
01
R [%] = [66.04, 48.97,  0.00,  8.81, 55.24]
dR[%] = [ 0.21,  0.18,  0.00,  0.07,  0.18]
P [%] = [43.20, 27.76,  0.00, 25.29, 40.67]
dP[%] = [ 0.18,  0.12,  0.00,  0.21,  0.18]
F [%] = [52.23, 35.43,  0.00, 13.07, 46.85]
dF[%] = [ 0.14,  0.11,  0.00,  0.09,  0.14]
acc[%]= , 35.82,  +- 0.13

